Averaged-DQN: Variance Reduction and Stabilization for Deep Reinforcement Learning

Instability and variability of Deep Reinforcement Learning (DRL) algorithms tend to adversely affect their performance. Averaged-DQN is a simple extension to the DQN algorithm, based on averaging previously learned Q-values estimates, which leads to a more stable training procedure and improved performance by reducing approximation error variance in the target values. To understand the effect of the algorithm, we examine the source of value function estimation errors and provide an analytical comparison within a simplified model. We further present experiments on the Arcade Learning Environment benchmark that demonstrate significantly improved stability and performance due to the proposed extension.

==> Experiments/asymptotic_sub_optimal/plot_score.py <==
from scipy.constants.constants import nu2lambda

import matplotlib.pyplot as plt
import csv
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np

save_loc ='avg_reward_comaprsion2.pdf'
plt.rcParams.update({'font.size': 15})

game_name = 'Asterix'
K = [1,99,10]
colors_dict= {'1':'green','2':'yellow','99':'#D55E00','10':'magenta','15':'red'}
pp = PdfPages(save_loc)
plt.figure()

ax = plt.axes()
Dark = 0.90
ax.set_axis_bgcolor((Dark, Dark, Dark))

for k in K:
    file_name = 'avg_reward_k_'+str(k)+'.csv'

    with open(file_name) as csvfile:
        reader = csv.DictReader(csvfile)
        itr = 0
        runs_num = len(reader.next())
        scores = np.zeros(shape=[200,runs_num])
        for row in reader:
            for i in range(runs_num):
                scores[itr,i] = (float(row['mean_score_'+str(i)]))
            itr+=1

    std = np.std(scores,1)

    if k==1:
        _label = 'DQN'
        frames = np.arange(1, 401, 2)
        _alpha = 0.35
    elif k==99:
        continue
        _label = 'Double - DQN'
        frames = np.arange(1, 401, 2)
        _alpha = 0.20
    else:
        _label = 'Averaged DQN, K='+str(k)
        frames = np.arange(1, 401, 2)
        _alpha = 0.35

    plt.plot(frames,np.average(scores,1),colors_dict[str(k)],linewidth=2.0,label=_label,alpha=0.7)

    # for i in range(runs_num):
    #     plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='-',linewidth=1,
    #              markersize=3,markeredgecolor=colors_dict[str(k)],alpha=0.3)
    plt.fill_between(frames,np.average(scores,1)-std,np.average(scores,1)+std,facecolor=colors_dict[str(k)],
                     edgecolor='none',alpha=_alpha )


x1,x2,y1,y2 = plt.axis()

plt.axis((0,130,0,11300))

plt.grid(True)
plt.title(game_name)
plt.xlabel('frames [millions]')
plt.ylabel('Averaged score per episode')
legend = plt.legend(loc='upper left')

frame = legend.get_frame()
frame.set_facecolor('none')
frame.set_edgecolor('none')


plt.savefig(pp, format='pdf')
plt.close()





pp.close()


==> Experiments/asymptotic_sub_optimal/plot_val.py <==
from scipy.constants.constants import nu2lambda

import matplotlib.pyplot as plt
import csv
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
plt.rcParams.update({'font.size': 15})

save_loc ='avg_val_comaprsion2.pdf'

game_name = 'Asterix'
K = [1,99,10]
colors_dict= {'1':'green','2':'yellow','99':'#D55E00','10':'magenta','15':'red'}
pp = PdfPages(save_loc)
plt.figure()

ax = plt.axes()
Dark = 0.90
ax.set_axis_bgcolor((Dark, Dark, Dark))

for k in K:
    file_name = 'q_val_k_'+str(k)+'.csv'

    with open(file_name) as csvfile:
        reader = csv.DictReader(csvfile)
        itr = 0
        runs_num = len(reader.next())
        scores = np.zeros(shape=[200,runs_num])
        for row in reader:
            for i in range(runs_num):
                scores[itr,i] = (float(row['mean_q_val_'+str(i)]))
            itr+=1

    std = np.std(scores,1)

    if k==1:
        _label = 'DQN'
        frames = np.arange(1, 401, 2)
        _alpha = 0.35
    elif k==99:
        # continue
        _label = 'Double - DQN'
        frames = np.arange(1, 401, 2)
        _alpha = 0.20
    else:
        # continue
        _label = 'Averaged DQN, K='+str(k)
        frames = np.arange(1, 401, 2)
        _alpha = 0.35

    plt.plot(frames,np.average(scores,1),colors_dict[str(k)],linewidth=2.0,label=_label,alpha=0.7)

    # for i in range(runs_num):
    #     plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='-',linewidth=1,
    #              markersize=3,markeredgecolor=colors_dict[str(k)],alpha=0.3)
    plt.fill_between(frames,np.average(scores,1)-std,np.average(scores,1)+std,facecolor=colors_dict[str(k)],
                     edgecolor='none',alpha=_alpha )




plt.grid(True)
plt.title(game_name)
plt.xlabel('frames [millions]')
plt.ylabel('Value estimates (log scale)')
ax.set_yscale("log", nonposy='clip')
legend = plt.legend(loc='upper left')

x1,x2,y1,y2 = plt.axis()

plt.axis((1,130,y1,y2))
frame = legend.get_frame()
frame.set_facecolor('none')
frame.set_edgecolor('none')


plt.savefig(pp, format='pdf')
plt.close()





pp.close()


==> Experiments/gridworld/ADQN_k_comparison/collect_res.py <==
import glob
import os
import numpy as np
import csv, pdb, sys


root, dirs, files = os.walk(os.path.join(os.getcwd(),'results')).next()

save_loc = {}
for k in [1,5,10,20]:
    tmp_val = os.path.join(os.getcwd(),'q_val_k_'+str(k)+'.csv')
    try:
        os.remove(tmp_val)
    except:
        print 'no file'

    save_loc[str(k) + '_val'] = tmp_val

for file in files:
    k = file.split('_')[1]
    read_loc = os.path.join(root,file)

    itr = []
    q_val = []

    with open(read_loc) as csvfile:
        reader = csv.DictReader(csvfile)
        for row in reader:
            itr.append((float(row['itr'])))
            q_val.append((float(row['v_mean'])))

    try:
        f_score = open(save_loc[str(k) + '_val'], 'r')
        f_lines = f_score.readlines()
        f_score = open(save_loc[str(k) + '_val'], 'w')
        for i in range(1500):
            if i == 0:

                tmp = f_lines[0].split('\n')[0]
                f_lines[0] = tmp+',mean_q_val_'+str(len(tmp.split(',')))+'\n'
            else:
                tmp = f_lines[i].split('\n')[0]
                if i < len(q_val):
                    f_lines[i] = tmp + ','+str(q_val[i - 1]) +'\n'
                else:
                    f_lines[i] = tmp + ',0' +'\n'
        f_score.writelines(f_lines)

    except:
        f_score = open(save_loc[str(k) + '_val'], 'w')
        for i in range(1500):
            if i == 0:
                f_score.writelines('mean_q_val_0\n')
            else:
                if i < len(q_val):
                    f_score.write(str(q_val[i-1])+'\n')
                else:
                    f_score.write(str(0)+'\n')
    f_score.close()



==> Experiments/gridworld/ADQN_k_comparison/main.py <==
import sys
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
import model as approximator

import tensorflow as tf
import time
from matplotlib.backends.backend_pdf import PdfPages
import os
class Trainer(object):
    def __init__(self,in_test=True,in_train=True,samp_size=256,filename=None,num_of_prime=10,plot=False,
                 plot_interval=4,alpha=1,sgd_batch_size=32,hid_size=80,lr=0.01,random_theta=False,algo=1):
      self.v_str_time_limit = 150
      self.bins = 20
      # self.bins = 2
      self.batch_size = samp_size
      self.num_of_prime = num_of_prime
      self.plot_interval = plot_interval
      self.gamma = 0.9
      self.screen = np.zeros(shape=[self.bins,self.bins])
      self.dist_l = []

      self.dist_l_p = [[] for _ in range(3)]
      self.itr_l = []
      self.filename= filename
      self.plot = plot
      self.alpha = alpha
      self.sgd_batch_size = sgd_batch_size
      self.algo = algo


      self.sess = tf.Session()
      # model = approximator.NN(sess,batch_size,num_of_prime)
      self.model = approximator.NN_1_hot(self.sess,self.batch_size,self.num_of_prime,self.bins,in_train=in_train,
                                         in_test=in_test,sgd_batch_size=self.sgd_batch_size,hid_size=hid_size,lr=lr,random_theta=random_theta,algo=algo)
      # self.model_tab = approximator.Tabular(bins=self.bins)

      self.Vstr =self.computeVstr()


      init_op = tf.initialize_all_variables()
      self.sess.run(init_op)


      if filename:
          self.createResultFile()

      if plot:
          self.fig = plt.figure()
          self.ax0 = self.fig.add_subplot(331, projection='3d')
          self.ax1 = self.fig.add_subplot(332)
          self.ax2 = self.fig.add_subplot(333)
          self.ax3 = self.fig.add_subplot(334)
          self.ax4 = self.fig.add_subplot(335)
          plt.ion()

    def computeVstr(self):
        V_str = np.zeros(shape=[self.bins,self.bins])
        V_str_new = np.ones(shape=[self.bins,self.bins])

        start_time = time.time()
        iternum = 10000
        for itr in range(iternum):
            V_str = np.array(V_str_new)
            for idx in range(self.bins):
                for idy in range(self.bins):
                    V_list = [ V_str[min(idx + 1, self.bins - 1), idy]
                             , V_str[max(idx - 1, 0)       , idy]
                             , V_str[idx                   ,max(idy - 1, 0)]
                             , V_str[idx                   ,min(idy + 1, self.bins - 1)]]
                    V_max = np.max(V_list)

                    V_str_new[idx,idy] = self.gamma*V_max + self.computeR_idx(idx,idy)

            time_now = time.time()
            if  time_now - start_time > self.v_str_time_limit:
                print 'time limit reached'
                break
            if np.mean(np.square(V_str.reshape(-1)-V_str_new.reshape(-1)))<10**-12:
                break

        print 'Vstr eps='+str(np.mean(np.square(V_str.reshape(-1)-V_str_new.reshape(-1))))
        return V_str_new

    def computeR_idx(self,idx,idy):
        r = 0
        if idx==self.bins-1 and idy ==self.bins-1:
            r=1
        # r = 0
        # if idx==15 and idy==10:
        #     r = 1
        # if idx == 5 and idy == 10:
        #     r = 1
        return r

    def plotVstr(self):

        x = np.repeat(np.arange(self.bins),self.bins)
        y = np.arange(self.bins)
        for _ in range(1,self.bins):
            y = np.append(y,np.arange(self.bins))

        V_str= np.zeros(len(x))
        for i in range(len(x)):
            V_str[i] = self.Vstr[x[i],y[i]]
        # plot V_Str
        fig = plt.figure()
        ax = fig.gca(projection='3d')
        ax.plot_trisurf(x, y, V_str, cmap=cm.jet, linewidth=0.2)

        plt.title('$V^*$')
        plt.xlabel('x')
        plt.ylabel('y')

        pp = PdfPages("Vstr.pdf")
        pp.savefig(fig)
        pp.close()

        # plot problem example path
        fig = plt.figure()
        ax = fig.gca()

        x = [1,1,1]
        y = [2,3,4]
        ax.plot(x, y,color='b',marker=6)

        x = [1,2]
        y = [4,4]
        ax.plot(x, y,color='b')

        x = [2,3,4,5,6,7,8]
        y = [4,4,4,4,4,4,4]
        ax.plot(x, y,color='b', marker='>')

        x = [8,8]
        y = [4,5]
        ax.plot(x, y,color='b')

        x = [8,8,8,8,8,8]
        y = [5,6,7,8,9,10]
        ax.plot(x, y, color='b', marker=6)

        x = [8,7]
        y = [10,10]
        ax.plot(x, y,color='b')


        x = [7,6,5]
        y = [10,10,10]
        ax.plot(x, y,color='b', marker='<')

        ax.plot([5,15],[10,10], '*r',markersize=13)

        ax.set_xlim(0,20)
        ax.set_ylim(0,20)

        plt.title('Gridworld')
        plt.xlabel('x')
        plt.ylabel('y')

        pp = PdfPages("Gridworld.pdf")
        pp.savefig(fig)
        pp.close()


        return

    def sample_and_target(self,batch_size):
        s = np.zeros(shape=[batch_size,self.bins,self.bins])
        V_t = np.zeros(batch_size)

        # TODO: "confuse" with histoy of state
        for i in range(batch_size):
            idx = np.random.randint(self.bins)
            idy = np.random.randint(self.bins)
            s[i,idx,idy] = 1
            r = self.computeR_idx(idx,idy)
            s1 = np.zeros(shape=[4,self.bins,self.bins])
            s1[0,min(idx + 1, self.bins - 1), idy] = 1
            s1[1,max(idx - 1, 0), idy] = 1
            s1[2,idx,max(idy - 1, 0)] =1
            s1[3,idx,min(idy + 1, self.bins - 1)]=1
            alpha = self.copmuteAlpha()
            if self.algo == 1:
                V_t[i] = r+self.gamma*np.max(self.model.predict(s1,testing=False,alpha=alpha))
            elif self.algo ==2:
                V_t[i] = -10**55
                V_t[i] =(1-alpha) *self.model.predict([s[i]],testing=False,alpha=alpha) +alpha*(r+self.gamma*np.max(self.model.predict(s1,testing=False,alpha=alpha)))
        return s,V_t

    def full_ss_and_target(self):
        s = np.zeros(shape=[self.bins**2,self.bins,self.bins])
        V_t = np.zeros(self.bins**2)

        # TODO: "confuse" with histoy of state
        i=0
        for idx in range(self.bins):
            for idy in range(self.bins):
                s[i,idx,idy] = 1
                r = self.computeR_idx(idx,idy)
                s1 = np.zeros(shape=[4,self.bins,self.bins])
                s1[0,min(idx + 1, self.bins - 1), idy] = 1
                s1[1,max(idx - 1, 0), idy] = 1
                s1[2,idx,max(idy - 1, 0)] =1
                s1[3,idx,min(idy + 1, self.bins - 1)]=1
                alpha = self.computeAlpha()
                if self.algo == 1:
                    V_t[i] = r + self.gamma * np.max(self.model.predict(s1, testing=False, alpha=alpha))
                elif self.algo == 2:
                    V_t[i] =  (1 - alpha)* self.model.predict([s[i]], testing=False, alpha=alpha) + alpha * ( r + self.gamma * np.max(self.model.predict(s1, testing=False, alpha=alpha)))
                i+=1

        return s,V_t

    def createResultFile(self):

        self.res_file = os.path.join(os.getcwd(), self.filename+'.csv')
        res_file = open(self.res_file, 'wb')
        res_file.write('itr,dist,v_mean,v_str\n')
        res_file.close()

    def computeDist(self):
        s  = np.zeros(shape=[self.bins*self.bins,self.bins,self.bins])
        itr = 0
        V_str_flat = np.zeros(shape=[self.bins*self.bins])
        for idx in range(self.bins):
            for idy in range(self.bins):
                s[itr,idx,idy]=1
                V_str_flat[itr]=self.Vstr[idx,idy]
                itr+=1

        V_pred = self.model.predict(s,testing=True,alpha=self.alpha)
        V_diff = V_pred.reshape(itr)-V_str_flat.reshape(itr)
        dist = np.mean(np.square(V_pred.reshape(itr)-V_str_flat.reshape(itr)))


        # self.dist_l_p[0].append(np.square(V_pred[5]-V_str_flat[5]))
        # self.dist_l_p[1].append(np.square(V_pred[44]-V_str_flat[44]))
        # self.dist_l_p[2].append(np.square(V_pred[102]-V_str_flat[102]))


        self.dist_l_p[0].append(np.mean(V_pred))
        self.dist_l_p[1].append(np.mean(V_str_flat))
        if len(self.dist_l_p[2])>0:
            self.dist_l_p[2].append( self.dist_l_p[2][-1] + np.mean(V_pred) - np.mean(V_str_flat)  )
        else:
            self.dist_l_p[2].append(np.mean(V_pred) - np.mean(V_str_flat))

        self.dist_l.append(dist)
        self.itr_l.append(self.itr)
        if self.filename:
            res_file = open(self.res_file, 'a')
            res_file.write("%d,%.12f,%.12f,%.12f\n" % (self.itr,dist, self.dist_l_p[0][-1],self.dist_l_p[1][-1]))
            res_file.close()

        x = np.repeat(np.arange(self.bins),self.bins)
        y = np.arange(self.bins)
        for _ in range(1,self.bins):
            y = np.append(y,np.arange(self.bins))

        if self.plot and self.itr % 50 == 0:
            self.ax0.clear()
            self.ax1.clear()

            self.ax2.clear()
            self.ax3.clear()
            self.ax4.clear()

            self.ax0.plot_trisurf(x, y, V_pred.reshape(len(x)), cmap=cm.jet, linewidth=0.2)
            # self.ax0.plot_trisurf(x, y, V_diff.reshape(len(x)), cmap=cm.jet, linewidth=0.2)
            self.ax1.semilogy(self.itr_l,self.dist_l)


            self.ax2.plot(self.itr_l,self.dist_l_p[0])
            self.ax2.plot(self.itr_l,self.dist_l_p[1])
            plt.title('v_pred')



            self.ax3.plot(self.itr_l[-300:],self.dist_l_p[2][-300:])
            plt.title('sum of diff last 300')

            self.ax4.plot(self.itr_l, self.dist_l_p[0])
            self.ax4.plot(self.itr_l, self.dist_l_p[1])
            (x1,x2,y1,y2) = plt.axis()
            plt.title('v_pred last 300')
            plt.axis((self.itr - 300, self.itr, min(min(self.dist_l_p[1]),min(self.dist_l_p[0])), max(max(self.dist_l_p[1]),max(self.dist_l_p[0]))))

            plt.pause(0.05)

        return dist

    def Train(self,iternum,sgd_itrenum,full_state_update=True):

        for self.itr in range(iternum):
            start_time = time.clock()
            if full_state_update:
                s,V_t = self.full_ss_and_target()
            else:
                s, V_t = self.sample_and_target(self.batch_size)

            self.model.learn(s,V_t,sgd_itrenum)

            if self.itr % self.plot_interval == 0:
                self.computeDist()
            if self.itr%50==0:
                # plt.pause(0.05)
                print '----- itr:{0} time: {1:.2f} [sec]'.format(self.itr,time.clock() - start_time)

    def computeAlpha(self):
        return self.alpha
        # return self.alpha*(10)/(10+self.itr)


# iternum =
iternum = 1210
sgd_itrenum = 100
samp_size = 400
full_state_update = True
# alpha = 0.1
alpha = 1 # TODO: (decline in time)
batch_size = 32
hid_size = 80
random_theta = False
lr = 0.8

algo = 1
plot = False

# name = 'results/Bfull_s_sgd_'+str(sgd_itrenum)+'_prime_'+str(primes)+'_alpha_'+str(alpha)+'_batch_size_'+str(batch_size)+'_hidsize_'+str(hid_size)

folder = 'results'
# name = folder+'/full_s_sgd_'+str(sgd_itrenum)+'_prime_'+str(primes)+'_alpha_'+str(alpha)+'_batch_size_'+str(batch_size)\
#        +'_hidsize_'+str(hid_size)+'_lr_'+str(lr)+'_random_theta_'+str(random_theta)+'_1'



primes = int(sys.argv[1])
itr = int(sys.argv[2])

name = folder+'/k_'+str(primes)+'_'+str(itr)

# name = 'results/samp_size_'+str(samp_size)+'_sgd_'+str(sgd_itrenum)+'_prime_'+str(primes)+'_alpha_'+str(alpha)+'_batch_size_'+str(batch_size)+'_hidsize_'+str(hid_size)

# name = None
# plot_interval  =1
# plot=True

print name
# train = Trainer(samp_size,filename=name,num_of_prime=primes,plot_interval=plot_interval,plot=plot)
train = Trainer(filename=name,num_of_prime=primes,in_test=True,in_train=True,alpha=alpha,
                sgd_batch_size=batch_size,hid_size=hid_size,lr=lr,random_theta=random_theta,algo=algo,plot=plot)


train.Train(iternum,sgd_itrenum,full_state_update=full_state_update)


# train.plotVstr()


==> Experiments/gridworld/ADQN_k_comparison/model.py <==
import tensorflow as tf
import numpy as np
from ops import linear
import  time



class NN_1_hot(object):
    def __init__(self, sess, batch_size,num_of_prime,bins,in_train,in_test,sgd_batch_size,hid_size,lr,random_theta,algo):
        self.sess = sess
        self.batch_size = batch_size
        self.mini_batch_size =sgd_batch_size
        self.num_of_prime = num_of_prime
        self.bins = bins
        self.in_train = in_train
        self.in_test = in_test
        self.hid_size=hid_size
        self.lr=lr
        self.t =0
        self.random_theta = random_theta
        self.g_noise = None
        self.algo = algo

        self.build_net()

    def learn(self, s, target, N):

        start_time = time.clock()
        target = target.reshape(target.shape[0],1)
        print_rnd = np.random.uniform()
        # print_rnd = 0
        if self.random_theta:
        # Assaing random values for learning network
            for name in self.w.keys():
             w = self.sess.run([tf.random_normal(shape=self.w[name].get_shape().as_list(),stddev=0.02)])
             self.sess.run([self.w_assign_op[name]], {self.t_w_input[name]: w[0]})
        if print_rnd<0.05:
          print 'loss'
        for itr in range(N):
            idx = np.random.randint(low=0,high=target.shape[0],size=self.mini_batch_size)
            mini_batch = target[idx,...]
            s_t = s[idx,...]
            comp_lr = self.lr*(N)/(N+3*itr)
            _, loss = self.sess.run([self.optim, self.loss], {self.s_t: s_t, self.target: mini_batch,self.learning_rate:comp_lr})

            if itr % 400 == 0:
                if print_rnd<0.05:
                    print 'itr:' + str(itr) + ' loss:' + str(loss)
        if print_rnd<0.05:
            print 'itr:' + str(itr) + ' loss:' + str(loss)
            # print 'time: {0:.2f} [sec]'.format(time.clock()-start_time)

        self.update_target_q_network()
        return

    def predict(self, s,testing,alpha):

        if self.algo == 1:
            pred = self.sess.run([self.pred], {self.s_t: s})[0]
            sum = 1
            for k in range(1,self.num_of_prime):
                pred += self.sess.run([self.target_list[k-1]], {self.s_t: s})[0]
                sum  += 1
            pred = pred / (sum)
        # elif self.algo == 2:
        #     pred = self.sess.run([self.pred], {self.s_t: s})[0]
        #     for k in range(1,self.num_of_prime):
        #         tmp = self.sess.run([self.target_list[k-1]], {self.s_t: s})[0]
        #         for i in range(len(tmp)):
        #             pred[i] = min(tmp[i],pred[i])


        #
        # pred = self.sess.run([self.pred], {self.s_t: s})[0] * alpha
        # sum = alpha
        # for k in range(1, self.num_of_prime):
        #     pred += self.sess.run([self.target_list[k-1]], {self.s_t: s})[0] * (1 - alpha)
        #     sum+=(1-alpha)
        # pred = pred/sum



        return pred


    def build_net(self):
        self.w = {}
        self.t_w = []
        self.target_list =[[] for k in range(self.num_of_prime)]

        hidden_size = self.hid_size
        self.s_t = tf.placeholder('float32', [None, self.bins, self.bins], name='s_t')
        self.target = tf.placeholder('float32', [None, 1], name='target')
        shape = self.s_t.get_shape().as_list()


        with tf.variable_scope('prediction'):
            self.s_t_flat = tf.reshape(self.s_t, [-1, reduce(lambda x, y: x * y, shape[1:])])
            hid, self.w['l0_w'], self.w['l0_b'] = linear(self.s_t_flat, hidden_size, activation_fn=tf.nn.relu, name='l0')
            self.pred ,self.w['l1_w'], self.w['l1_b'] = linear(hid, 1, activation_fn=None, name='l1')

        for k in range(self.num_of_prime):
            self.t_w.append({})
            with tf.variable_scope('target'+str(k)):
                hid, self.t_w[k]['l0_w'], self.t_w[k]['l0_b'] = linear(self.s_t_flat, hidden_size, activation_fn=tf.nn.relu,
                                                             name='l0')
                self.target_list[k], self.t_w[k]['l1_w'], self.t_w[k]['l1_b'] = linear(hid, 1, activation_fn=None, name='l1')

        with tf.variable_scope('pred_to_target'):
            self.t_w_input = {}
            self.t_w_assign_op = {}


            self.w_assign_op = {}

            for name in self.w.keys():
                self.t_w_input[name] = tf.placeholder('float32', self.t_w[0][name].get_shape().as_list(), name=name)
                self.t_w_assign_op[name] = self.t_w[0][name].assign(self.t_w_input[name])
                self.w_assign_op[name] = self.w[name].assign(self.t_w_input[name])

            self.t_w_input_primes = []
            self.t_w_assign_op_primes = []
            for k in range(0,self.num_of_prime-1):
                self.t_w_assign_op_primes.append({})
                for name in self.w.keys():
                    self.t_w_assign_op_primes[k][name] = self.t_w[k+1][name].assign(self.t_w_input[name])



        with tf.variable_scope('optimizer'):

            self.delta = tf.reshape(self.pred, shape=[self.mini_batch_size]) - tf.reshape(self.target,shape=[self.mini_batch_size])
            self.loss = tf.reduce_mean(tf.square(self.delta))

            self.learning_rate = tf.placeholder('float32', name='learning_rate')

            # self.optim = tf.train.GradientDescentOptimizer(learning_rate=self.learning_rate ).minimize(self.loss)
            # self.optim = tf.train.RMSPropOptimizer(learning_rate=self.learning_rate, decay=0.9, momentum=0.0, epsilon=1e-10).minimize(self.loss)
            self.optim = tf.train.AdamOptimizer(learning_rate=0.001).minimize(self.loss)

    def update_target_q_network(self):

        for k in range(self.num_of_prime-2,-1,-1):
            for name in self.w.keys():
                w = self.sess.run(self.t_w[k][name])
                self.sess.run([self.t_w_assign_op_primes[k][name]],{self.t_w_input[name]: w})

        for name in self.w.keys():
            w = self.sess.run(self.w[name])
            self.sess.run([self.t_w_assign_op[name]], {self.t_w_input[name]: w})

    def random_init_w(self):
        # Assaing random values for learning network
            for name in self.w.keys():
             w = self.sess.run([tf.random_normal(shape=self.w[name].get_shape().as_list(),stddev=0.02)])
             self.sess.run([self.w_assign_op[name]], {self.t_w_input[name]: w[0]})




==> Experiments/gridworld/ADQN_k_comparison/ops.py <==
import tensorflow as tf

def linear(input_, output_size, stddev=0.02, bias_start=0.0, activation_fn=None, name='linear'):
  shape = input_.get_shape().as_list()

  with tf.variable_scope(name):
    w = tf.get_variable('Matrix', [shape[1], output_size], tf.float32,
        tf.random_normal_initializer(stddev=stddev))
    b = tf.get_variable('bias', [output_size],
        initializer=tf.constant_initializer(bias_start))

    out = tf.nn.bias_add(tf.matmul(input_, w), b)

    if activation_fn != None:
      return activation_fn(out), w, b
    else:
      return out, w, b

==> Experiments/gridworld/ADQN_k_comparison/plot_score.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
import matplotlib

# import collect_res



plt.rc('text', usetex=True)
plt.rcParams.update({'font.size': 16})
save_loc ='avg_val_comparison.pdf'

game_name = 'Gridworld'
K = [1,5,10,20]
colors_dict= {'1':'green','5':'brown','10':'magenta','20':'blue'}
pp = PdfPages(save_loc)
plt.figure()

ax = plt.axes()
Dark = 0.90
ax.set_axis_bgcolor((Dark, Dark, Dark))
#
frames = np.arange(1, 6000, 4)
baselline_label = r'$\mathbb{E}_{s} [max_a Q^{*}(s,a)]$'
# baselline_label = '\mathbb{E}'
v_star_value = 1.9290607261
plt.plot(frames,v_star_value*np.ones(1500), color='black', linewidth=3, label=baselline_label, alpha=0.8,linestyle='--')

for k in K:
    file_name = 'q_val_k_'+str(k)+'.csv'

    with open(file_name) as csvfile:
        reader = csv.DictReader(csvfile)
        itr = 0
        runs_num = len(reader.next())
        scores = np.zeros(shape=[1500,runs_num])
        for row in reader:
            for i in range(runs_num):
                scores[itr,i] = (float(row['mean_q_val_'+str(i)]))
            itr+=1

    std = np.std(scores,1)

    if k==1:
        _label = 'DQN (K=1)'

    else:
        _label = 'Averaged DQN, K='+str(k)

    plt.plot(frames,np.average(scores,1),colors_dict[str(k)],linewidth=2.0,label=_label,alpha=0.8)

    # for i in range(runs_num):
    #     plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='-',linewidth=1,
    #              markersize=3,markeredgecolor=colors_dict[str(k)],alpha=0.3)
    if k==15:
        _alpha = 0.20
    else:
        _alpha = 0.35

    plt.fill_between(frames,np.average(scores,1)-std,np.average(scores,1)+std,facecolor=colors_dict[str(k)],
                     edgecolor='none',alpha=_alpha)


x1,x2,y1,y2 = plt.axis()

plt.axis((1,1000,1.90,2.06))


itr_ = 850
offset = 40
avg_score = 1.96
plt.plot((itr_,itr_), (v_star_value, avg_score), 'k-',linewidth=2)
ax.text(itr_-offset, (avg_score+v_star_value)/2, r'$A$', fontsize=16)

itr_ = 892
# offset = 30
avg_score = 1.948
plt.plot((itr_,itr_), (v_star_value, avg_score), 'k-',linewidth=2)
ax.text(itr_-offset, (avg_score+v_star_value)/2, r'$B$', fontsize=16)

itr_ = 934
# offset = 30
avg_score = 1.943
plt.plot((itr_,itr_), (v_star_value, avg_score), 'k-',linewidth=2)
ax.text(itr_-offset, (avg_score+v_star_value)/2, r'$C$', fontsize=16)

itr_ = 976
# offset = 30
avg_score = 1.938
plt.plot((itr_,itr_), (v_star_value, avg_score), 'k-',linewidth=2)
ax.text(itr_-offset, (avg_score+v_star_value)/2, r'$D$', fontsize=16)


plt.grid(True)
plt.title(game_name)
plt.xlabel('Iterations')
plt.ylabel('Average predicted value')
legend = plt.legend(loc='upper right')

frame = legend.get_frame()
frame.set_facecolor('none')
frame.set_edgecolor('none')


plt.savefig(pp, format='pdf')
plt.close()





pp.close()


==> Experiments/gridworld/ADQN_k_comparison/run_primes.py <==
import subprocess

primes = 20
itr_list = range(1,41)
for i in itr_list:
    process = subprocess.Popen('python main.py {0} {1}'.format(primes,i), shell=True)
    process.wait()
    print process.returncode


==> Experiments/gridworld/DQN_ADQN_EDQN/collect_res.py <==
import glob
import os
import numpy as np
import csv, pdb, sys


root, dirs, files = os.walk(os.path.join(os.getcwd(),'results')).next()

save_loc = {}
for k in ['1','b10','b20','10','20']:
    tmp_val = os.path.join(os.getcwd(),'q_val_k_'+k+'.csv')
    try:
        os.remove(tmp_val)
    except:
        print 'no file'

    save_loc[k + '_val'] = tmp_val

for file in files:
    k = file.split('_')[1]
    read_loc = os.path.join(root,file)

    itr = []
    q_val = []

    with open(read_loc) as csvfile:
        reader = csv.DictReader(csvfile)
        for row in reader:
            itr.append((float(row['itr'])))
            q_val.append((float(row['v_mean'])))

    try:
        f_score = open(save_loc[str(k) + '_val'], 'r')
        f_lines = f_score.readlines()
        f_score = open(save_loc[str(k) + '_val'], 'w')
        for i in range(1500):
            if i == 0:

                tmp = f_lines[0].split('\n')[0]
                f_lines[0] = tmp+',mean_q_val_'+str(len(tmp.split(',')))+'\n'
            else:
                tmp = f_lines[i].split('\n')[0]
                if i < len(q_val):
                    f_lines[i] = tmp + ','+str(q_val[i - 1]) +'\n'
                else:
                    f_lines[i] = tmp + ',0' +'\n'
        f_score.writelines(f_lines)

    except:
        f_score = open(save_loc[str(k) + '_val'], 'w')
        for i in range(1500):
            if i == 0:
                f_score.writelines('mean_q_val_0\n')
            else:
                if i < len(q_val):
                    f_score.write(str(q_val[i-1])+'\n')
                else:
                    f_score.write(str(0)+'\n')
    f_score.close()



==> Experiments/gridworld/DQN_ADQN_EDQN/main.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib import cm
import model as approximator

import tensorflow as tf
import time
from matplotlib.backends.backend_pdf import PdfPages
import os
import sys
class Trainer(object):
    def __init__(self,in_test=True,in_train=True,samp_size=256,filename=None,num_of_prime=10,plot=False,
                 plot_interval=4,alpha=1,sgd_batch_size=32,hid_size=80,lr=0.01,random_theta=False,algo=1):
      self.v_str_time_limit = 150
      self.bins = 20
      self.batch_size = samp_size
      self.num_of_prime = num_of_prime
      self.plot_interval = plot_interval
      self.gamma = 0.9
      self.screen = np.zeros(shape=[self.bins,self.bins])
      self.dist_l = []

      self.dist_l_p = [[] for _ in range(3)]
      self.itr_l = []
      self.filename= filename
      self.plot = plot
      self.alpha = alpha
      self.sgd_batch_size = sgd_batch_size
      self.algo = algo


      self.sess = tf.Session()
      # model = approximator.NN(sess,batch_size,num_of_prime)
      self.model = approximator.NN_1_hot(self.sess,self.batch_size,self.num_of_prime,self.bins,in_train=in_train,
                                         in_test=in_test,sgd_batch_size=self.sgd_batch_size,hid_size=hid_size,lr=lr,random_theta=random_theta,algo=algo)
      # self.model_tab = approximator.Tabular(bins=self.bins)

      self.Vstr =self.computeVstr()


      init_op = tf.initialize_all_variables()
      self.sess.run(init_op)


      if filename:
          self.createResultFile()

      if plot:
          self.fig = plt.figure()
          self.ax0 = self.fig.add_subplot(331, projection='3d')
          self.ax1 = self.fig.add_subplot(332)
          self.ax2 = self.fig.add_subplot(333)
          self.ax3 = self.fig.add_subplot(334)
          self.ax4 = self.fig.add_subplot(335)
          plt.ion()

    def computeVstr(self):
        V_str = np.zeros(shape=[self.bins,self.bins])
        V_str_new = np.ones(shape=[self.bins,self.bins])

        start_time = time.time()
        iternum = 10000
        for itr in range(iternum):
            V_str = np.array(V_str_new)
            for idx in range(self.bins):
                for idy in range(self.bins):
                    V_list = [ V_str[min(idx + 1, self.bins - 1), idy]
                             , V_str[max(idx - 1, 0)       , idy]
                             , V_str[idx                   ,max(idy - 1, 0)]
                             , V_str[idx                   ,min(idy + 1, self.bins - 1)]]
                    V_max = np.max(V_list)

                    V_str_new[idx,idy] = self.gamma*V_max + self.computeR_idx(idx,idy)

            time_now = time.time()
            if  time_now - start_time > self.v_str_time_limit:
                print 'time limit reached'
                break
            if np.mean(np.square(V_str.reshape(-1)-V_str_new.reshape(-1)))<10**-12:
                break

        print 'Vstr eps='+str(np.mean(np.square(V_str.reshape(-1)-V_str_new.reshape(-1))))
        return V_str_new

    def computeR_idx(self,idx,idy):
        r = 0
        if idx==19 and idy ==19:
            r=1
        # r = 0
        # if idx==15 and idy==10:
        #     r = 1
        # if idx == 5 and idy == 10:
        #     r = 1
        return r

    def plotVstr(self):

        x = np.repeat(np.arange(self.bins),self.bins)
        y = np.arange(self.bins)
        for _ in range(1,self.bins):
            y = np.append(y,np.arange(self.bins))

        V_str= np.zeros(len(x))
        for i in range(len(x)):
            V_str[i] = self.Vstr[x[i],y[i]]
        # plot V_Str
        fig = plt.figure()
        ax = fig.gca(projection='3d')
        ax.plot_trisurf(x, y, V_str, cmap=cm.jet, linewidth=0.2)

        plt.title('$V^*$')
        plt.xlabel('x')
        plt.ylabel('y')

        pp = PdfPages("Vstr.pdf")
        pp.savefig(fig)
        pp.close()

        # plot problem example path
        fig = plt.figure()
        ax = fig.gca()

        x = [1,1,1]
        y = [2,3,4]
        ax.plot(x, y,color='b',marker=6)

        x = [1,2]
        y = [4,4]
        ax.plot(x, y,color='b')

        x = [2,3,4,5,6,7,8]
        y = [4,4,4,4,4,4,4]
        ax.plot(x, y,color='b', marker='>')

        x = [8,8]
        y = [4,5]
        ax.plot(x, y,color='b')

        x = [8,8,8,8,8,8]
        y = [5,6,7,8,9,10]
        ax.plot(x, y, color='b', marker=6)

        x = [8,7]
        y = [10,10]
        ax.plot(x, y,color='b')


        x = [7,6,5]
        y = [10,10,10]
        ax.plot(x, y,color='b', marker='<')

        ax.plot([5,15],[10,10], '*r',markersize=13)

        ax.set_xlim(0,20)
        ax.set_ylim(0,20)

        plt.title('Gridworld')
        plt.xlabel('x')
        plt.ylabel('y')

        pp = PdfPages("Gridworld.pdf")
        pp.savefig(fig)
        pp.close()


        return

    def sample_and_target(self,batch_size):
        s = np.zeros(shape=[batch_size,self.bins,self.bins])
        V_t = np.zeros(batch_size)

        # TODO: "confuse" with histoy of state
        for i in range(batch_size):
            idx = np.random.randint(self.bins)
            idy = np.random.randint(self.bins)
            s[i,idx,idy] = 1
            r = self.computeR_idx(idx,idy)
            s1 = np.zeros(shape=[4,self.bins,self.bins])
            s1[0,min(idx + 1, self.bins - 1), idy] = 1
            s1[1,max(idx - 1, 0), idy] = 1
            s1[2,idx,max(idy - 1, 0)] =1
            s1[3,idx,min(idy + 1, self.bins - 1)]=1
            alpha = self.copmuteAlpha()
            if self.algo == 1:
                V_t[i] = r+self.gamma*np.max(self.model.predict(s1,testing=False,alpha=alpha))
            elif self.algo ==2:
                V_t[i] = -10**55
                V_t[i] =(1-alpha) *self.model.predict([s[i]],testing=False,alpha=alpha) +alpha*(r+self.gamma*np.max(self.model.predict(s1,testing=False,alpha=alpha)))
        return s,V_t

    def full_ss_and_target(self):
        s = np.zeros(shape=[self.bins**2,self.bins,self.bins])
        V_t = np.zeros(self.bins**2)

        # TODO: "confuse" with histoy of state
        i=0
        for idx in range(self.bins):
            for idy in range(self.bins):
                s[i,idx,idy] = 1
                r = self.computeR_idx(idx,idy)
                s1 = np.zeros(shape=[4,self.bins,self.bins])
                s1[0,min(idx + 1, self.bins - 1), idy] = 1
                s1[1,max(idx - 1, 0), idy] = 1
                s1[2,idx,max(idy - 1, 0)] =1
                s1[3,idx,min(idy + 1, self.bins - 1)]=1
                alpha = self.computeAlpha()
                if self.algo == 1:
                    V_t[i] = r + self.gamma * np.max(self.model.predict(s1, testing=False, alpha=alpha))
                elif self.algo == 2:
                    V_t[i] =  (1 - alpha)* self.model.predict([s[i]], testing=False, alpha=alpha) + alpha * ( r + self.gamma * np.max(self.model.predict(s1, testing=False, alpha=alpha)))
                i+=1

        return s,V_t

    def createResultFile(self):

        self.res_file = os.path.join(os.getcwd(), self.filename+'.csv')
        res_file = open(self.res_file, 'wb')
        res_file.write('itr,dist,v_mean,v_str\n')
        res_file.close()

    def computeDist(self):
        s  = np.zeros(shape=[self.bins*self.bins,self.bins,self.bins])
        itr = 0
        V_str_flat = np.zeros(shape=[self.bins*self.bins])
        for idx in range(self.bins):
            for idy in range(self.bins):
                s[itr,idx,idy]=1
                V_str_flat[itr]=self.Vstr[idx,idy]
                itr+=1

        V_pred = self.model.predict(s,testing=True,alpha=self.alpha)
        V_diff = V_pred.reshape(itr)-V_str_flat.reshape(itr)
        dist = np.mean(np.square(V_pred.reshape(itr)-V_str_flat.reshape(itr)))


        # self.dist_l_p[0].append(np.square(V_pred[5]-V_str_flat[5]))
        # self.dist_l_p[1].append(np.square(V_pred[44]-V_str_flat[44]))
        # self.dist_l_p[2].append(np.square(V_pred[102]-V_str_flat[102]))


        self.dist_l_p[0].append(np.mean(V_pred))
        self.dist_l_p[1].append(np.mean(V_str_flat))
        if len(self.dist_l_p[2])>0:
            self.dist_l_p[2].append( self.dist_l_p[2][-1] + np.mean(V_pred) - np.mean(V_str_flat)  )
        else:
            self.dist_l_p[2].append(np.mean(V_pred) - np.mean(V_str_flat))

        self.dist_l.append(dist)
        self.itr_l.append(self.itr)
        if self.filename:
            res_file = open(self.res_file, 'a')
            res_file.write("%d,%.12f,%.12f,%.12f\n" % (self.itr,dist, self.dist_l_p[0][-1],self.dist_l_p[1][-1]))
            res_file.close()

        x = np.repeat(np.arange(self.bins),self.bins)
        y = np.arange(self.bins)
        for _ in range(1,self.bins):
            y = np.append(y,np.arange(self.bins))

        if self.plot and self.itr % 50 == 0:
            self.ax0.clear()
            self.ax1.clear()

            self.ax2.clear()
            self.ax3.clear()
            self.ax4.clear()

            self.ax0.plot_trisurf(x, y, V_pred.reshape(len(x)), cmap=cm.jet, linewidth=0.2)
            # self.ax0.plot_trisurf(x, y, V_diff.reshape(len(x)), cmap=cm.jet, linewidth=0.2)
            self.ax1.semilogy(self.itr_l,self.dist_l)


            self.ax2.plot(self.itr_l,self.dist_l_p[0])
            self.ax2.plot(self.itr_l,self.dist_l_p[1])
            plt.title('v_pred')



            self.ax3.plot(self.itr_l[-300:],self.dist_l_p[2][-300:])
            plt.title('sum of diff last 300')

            self.ax4.plot(self.itr_l, self.dist_l_p[0])
            self.ax4.plot(self.itr_l, self.dist_l_p[1])
            (x1,x2,y1,y2) = plt.axis()
            plt.title('v_pred last 300')
            plt.axis((self.itr - 300, self.itr, min(min(self.dist_l_p[1]),min(self.dist_l_p[0])), max(max(self.dist_l_p[1]),max(self.dist_l_p[0]))))

            plt.pause(0.05)

        return dist

    def Train(self,iternum,sgd_itrenum,full_state_update=True):

        for self.itr in range(iternum):

            if full_state_update:
                s,V_t = self.full_ss_and_target()
            else:
                s, V_t = self.sample_and_target(self.batch_size)

            self.model.learn(s,V_t,sgd_itrenum)

            if self.itr % self.plot_interval == 0:
                self.computeDist()
            if self.itr%50==0:
                plt.pause(0.05)
                print '------ itr:'+str(self.itr)+ '------'

    def computeAlpha(self):
        return self.alpha
        # return self.alpha*(10)/(10+self.itr)


iternum = 1210
sgd_itrenum = 300
samp_size = 400
# primes = 20
full_state_update = True
# alpha = 0.1
alpha = 1 # TODO: (decline in time)
batch_size = 32
hid_size = 80
random_theta = False
lr = 0.8

algo = 1


primes = int(sys.argv[1])
itr = int(sys.argv[2])

# name = 'results/Bfull_s_sgd_'+str(sgd_itrenum)+'_prime_'+str(primes)+'_alpha_'+str(alpha)+'_batch_size_'+str(batch_size)+'_hidsize_'+str(hid_size)


# for itr in range(1,20):
folder = 'results'
name = folder+'/k_b'+str(primes)+'_'+str(itr)
# name = folder+'/full_s_sgd_'+str(sgd_itrenum)+'_prime_'+str(primes)+'_alpha_'+str(alpha)+'_batch_size_'+str(batch_size)\
#        +'_hidsize_'+str(hid_size)+'_lr_'+str(lr)+'_random_theta_'+str(random_theta)+'_boot_'+str(itr)


# name = 'results/samp_size_'+str(samp_size)+'_sgd_'+str(sgd_itrenum)+'_prime_'+str(primes)+'_alpha_'+str(alpha)+'_batch_size_'+str(batch_size)+'_hidsize_'+str(hid_size)

# name = None
# plot_interval  =1
# plot=True

print name
# train = Trainer(samp_size,filename=name,num_of_prime=primes,plot_interval=plot_interval,plot=plot)
train = Trainer(filename=name,num_of_prime=primes,in_test=True,in_train=True,alpha=alpha,
                sgd_batch_size=batch_size,hid_size=hid_size,lr=lr,random_theta=random_theta,algo=algo,plot=False)


train.Train(iternum,sgd_itrenum,full_state_update=full_state_update)


# train.plotVstr()


==> Experiments/gridworld/DQN_ADQN_EDQN/model.py <==
import tensorflow as tf
import numpy as np
from ops import linear




class NN_1_hot(object):
    def __init__(self, sess, batch_size,num_of_prime,bins,in_train,in_test,sgd_batch_size,hid_size,lr,random_theta,algo):
        self.sess = sess
        self.batch_size = batch_size
        self.mini_batch_size =sgd_batch_size
        self.num_of_prime = num_of_prime
        self.bins = bins
        self.in_train = in_train
        self.in_test = in_test
        self.hid_size=hid_size
        self.lr=lr
        self.t =0
        self.random_theta = random_theta
        self.g_noise = None
        self.algo = algo

        self.build_net()

    def learn(self, s, target, N):

        target = target.reshape(target.shape[0],1)
        print_rnd = np.random.uniform()
        # print_rnd = 0
        if self.random_theta:
        # Assaing random values for learning network
            for name in self.w.keys():
             w = self.sess.run([tf.random_normal(shape=self.w[name].get_shape().as_list(),stddev=0.02)])
             self.sess.run([self.w_assign_op[name]], {self.t_w_input[name]: w[0]})
        if print_rnd<0.05:
          print 'loss'
        for itr in range(N):
            idx = np.random.randint(low=0,high=target.shape[0],size=self.mini_batch_size)
            mini_batch = target[idx,...]
            s_t = s[idx,...]
            comp_lr = self.lr*(N)/(N+3*itr)
            for k in range(self.num_of_prime):
                _, loss = self.sess.run([self.optim[k], self.loss[k]], {self.s_t: s_t, self.target: mini_batch,self.learning_rate:comp_lr})

            if itr % 400 == 0:
                if print_rnd<0.05:
                    print 'itr:' + str(itr) + ' loss:' + str(loss)
        if print_rnd<0.05:
            print 'itr:' + str(itr) + ' loss:' + str(loss)

        # self.update_target_q_network()
        return

    def predict(self, s,testing,alpha):
        pred = 0
        for k in range(self.num_of_prime):
            pred += self.sess.run([self.pred[k]], {self.s_t: s})[0]

        return pred/self.num_of_prime


    def build_net(self):
        self.w = {}

        hidden_size = self.hid_size
        self.s_t = tf.placeholder('float32', [None, self.bins, self.bins], name='s_t')
        self.target = tf.placeholder('float32', [None, 1], name='target')
        shape = self.s_t.get_shape().as_list()


        with tf.variable_scope('prediction'):
            self.pred = []
            self.s_t_flat = tf.reshape(self.s_t, [-1, reduce(lambda x, y: x * y, shape[1:])])
            for k in range(self.num_of_prime):
                hid, self.w['l0_w'+str(k)], self.w['l0_b'+str(k)] = linear(self.s_t_flat, hidden_size, activation_fn=tf.nn.relu,
                                                             name='l0'+str(k))
                pred, self.w['l1_w'+str(k)], self.w['l1_b'+str(k)] = linear(hid, 1, activation_fn=None, name='l1'+str(k))
                self.pred.append(pred)

        self.learning_rate = tf.placeholder('float32', name='learning_rate')
        self.optim = []
        self.loss =[]
        self.delta = []
        with tf.variable_scope('optimizer'):
            for k in range(self.num_of_prime):
                self.delta.append(tf.reshape(self.pred[k], shape=[self.mini_batch_size]) - tf.reshape(self.target,shape=[self.mini_batch_size]))
                self.loss.append(tf.reduce_mean(tf.square(self.delta[k])))



            # self.optim = tf.train.GradientDescentOptimizer(learning_rate=self.learning_rate ).minimize(self.loss)
            # self.optim = tf.train.RMSPropOptimizer(learning_rate=self.learning_rate, decay=0.9, momentum=0.0, epsilon=1e-10).minimize(self.loss)
                self.optim.append(tf.train.AdamOptimizer(learning_rate=0.001).minimize(self.loss[k]))


==> Experiments/gridworld/DQN_ADQN_EDQN/ops.py <==
import tensorflow as tf

def linear(input_, output_size, stddev=0.02, bias_start=0.0, activation_fn=None, name='linear'):
  shape = input_.get_shape().as_list()

  with tf.variable_scope(name):
    w = tf.get_variable('Matrix', [shape[1], output_size], tf.float32,
        tf.random_normal_initializer(stddev=stddev))
    b = tf.get_variable('bias', [output_size],
        initializer=tf.constant_initializer(bias_start))

    out = tf.nn.bias_add(tf.matmul(input_, w), b)

    if activation_fn != None:
      return activation_fn(out), w, b
    else:
      return out, w, b

==> Experiments/gridworld/DQN_ADQN_EDQN/plot_score.py <==
import matplotlib.pyplot as plt
import csv
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
import matplotlib

import collect_res



plt.rc('text', usetex=True)
plt.rcParams.update({'font.size': 16})
save_loc ='avg_val_comparison.pdf'

game_name = 'Gridworld'
K = ['1','b20','20']
colors_dict= {'1':'green','5':'brown','20':'blue','b20':'brown'}
pp = PdfPages(save_loc)
plt.figure()

ax = plt.axes()
Dark = 0.90
ax.set_axis_bgcolor((Dark, Dark, Dark))
#
frames = np.arange(1, 6000, 4)
baselline_label = r'$\mathbb{E}_{s} [max_a Q^{*}(s,a)]$'
# baselline_label = '\mathbb{E}'
v_star_value = 1.9290607261
plt.plot(frames,v_star_value*np.ones(1500), color='black', linewidth=3, label=baselline_label, alpha=0.8,linestyle='--')

for k in K:
    file_name = 'q_val_k_'+str(k)+'.csv'

    with open(file_name) as csvfile:
        reader = csv.DictReader(csvfile)
        itr = 0
        runs_num = len(reader.next())
        scores = np.zeros(shape=[1500,runs_num])
        for row in reader:
            for i in range(runs_num):
                scores[itr,i] = (float(row['mean_q_val_'+str(i)]))
            itr+=1

    std = np.std(scores,1)

    if k=='1':
        _label = 'DQN (K=1)'

    elif k=='20':
        _label = 'Averaged DQN, K='+str(k)

    elif k=='b20':
        _label = 'Ensemble DQN, K=20'

    plt.plot(frames,np.average(scores,1),colors_dict[str(k)],linewidth=2.0,label=_label,alpha=0.8)

    # for i in range(runs_num):
    #     plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='-',linewidth=1,
    #              markersize=3,markeredgecolor=colors_dict[str(k)],alpha=0.3)
    if k==15:
        _alpha = 0.20
    else:
        _alpha = 0.35

    plt.fill_between(frames,np.average(scores,1)-std,np.average(scores,1)+std,facecolor=colors_dict[str(k)],
                     edgecolor='none',alpha=_alpha)


x1,x2,y1,y2 = plt.axis()

plt.axis((1,1150,1.90,2.04))


# itr_ = 944
# offset = 40
# avg_score = 1.96
# plt.plot((itr_,itr_), (v_star_value, avg_score), 'k-',linewidth=2)
# ax.text(itr_-offset, (avg_score+v_star_value)/2, r'$A$', fontsize=18)
#
# itr_ = 850
# # offset = 30
# avg_score = 1.948
# plt.plot((itr_,itr_), (v_star_value, avg_score), 'k-',linewidth=2)
# ax.text(itr_-offset, (avg_score+v_star_value)/2, r'$B$', fontsize=18)
#
# itr_ = 750
# # offset = 30
# avg_score = 1.943
# plt.plot((itr_,itr_), (v_star_value, avg_score), 'k-',linewidth=2)
# ax.text(itr_-offset, (avg_score+v_star_value)/2, r'$C$', fontsize=18)


plt.grid(True)
plt.title(game_name)
plt.xlabel('Iterations')
plt.ylabel('Average predicted value')
legend = plt.legend(loc='upper right')

frame = legend.get_frame()
frame.set_facecolor('none')
frame.set_edgecolor('none')


plt.savefig(pp, format='pdf')
plt.close()





pp.close()


==> Experiments/gridworld/DQN_ADQN_EDQN/run_primes.py <==
import subprocess

primes = 20
itr_list = range(14,21)
for i in itr_list:
    process = subprocess.Popen('python main.py {0} {1}'.format(primes,i), shell=True)
    process.wait()
    print process.returncode


==> Experiments/policy_switching/plot_score.py <==
from scipy.constants.constants import nu2lambda

import matplotlib.pyplot as plt
import csv
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np

import collect_res
save_loc ='avg_reward_comaprsion.pdf'

game_name = 'Breakout'
K = [1,10]
colors_dict= {'1':'green','2':'red','5':'blue','10':'magenta','15':'red'}
pp = PdfPages(save_loc)
plt.figure()

ax = plt.axes()
Dark = 0.90
ax.set_axis_bgcolor((Dark, Dark, Dark))

for k in K:
    file_name = 'avg_reward_k_'+str(k)+'.csv'

    with open(file_name) as csvfile:
        reader = csv.DictReader(csvfile)
        itr = 0
        runs_num = len(reader.next())
        scores = np.zeros(shape=[200,runs_num])
        for row in reader:
            for i in range(runs_num):
                scores[itr,i] = (float(row['mean_score_'+str(i)]))
            itr+=1

    std = np.std(scores,1)

    if k==1:
        _label = 'DQN'
        frames = np.arange(1, 201, 1)
        _alpha =0.35
        #dots
        # for i in range(1):
        #     plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='none',marker='o',linewidth=1,
        #              markersize=2,markeredgecolor=colors_dict[str(k)],alpha=0.3)
    else:
        _label = 'Averaged DQN, K='+str(k)
        frames = np.arange(1, 401, 2)
        _alpha = 0.25

    plt.plot(frames,np.average(scores,1),colors_dict[str(k)],linewidth=2.0,label=_label,alpha=0.8)

    # #dots
    # for i in range(runs_num):
    #     plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='none',marker='o',linewidth=1,
    #              markersize=2,markeredgecolor=colors_dict[str(k)],alpha=0.3)

    # #lines
    # for i in range(runs_num):
    #     plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='-',linewidth=1,
    #              markersize=2,markeredgecolor=colors_dict[str(k)],alpha=0.3)

    plt.fill_between(frames,np.average(scores,1)-std,np.average(scores,1)+std,facecolor=colors_dict[str(k)],
                     edgecolor='none',alpha=_alpha)


x1,x2,y1,y2 = plt.axis()

plt.axis((0,120,0,y2))

plt.grid(True)
plt.title(game_name)
plt.xlabel('frames [millions]')
plt.ylabel('Averaged score per episode')
legend = plt.legend(loc='upper left')

frame = legend.get_frame()
frame.set_facecolor('none')
frame.set_edgecolor('none')


plt.savefig(pp, format='pdf')
plt.close()





pp.close()


==> Figures/DKM/DLK_func.m <==
function [ res ] = DLK_func(L,K)
% x = [zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),ones(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K),zeros(1,K)];

x = zeros(1,(K*L)^2);
ind = floor((K*L)^2/2);
x(ind:ind+K-1)=1;

y = fft(x);
res = norm(y.^L)^2/length(x);

end



==> Figures/DKM/D_k_l.m <==
K = 20;
L = 2; 

x = [zeros(1,K),ones(1,K),zeros(1,K)];
y = fft(x);

norm(x)^2;

x_conv = 1
for i=1:L
    x_conv = conv(x_conv,x);
end 

norm(x_conv)^2
 
norm(y.^L)^2/length(x)







==> Figures/DKM/plot_compare_dlk_2.m <==
clear all; close all;clc

MAX_L = 50;
SAMP  = 120;
l_vec = ceil(linspace(1,MAX_L,SAMP));
figure()
colors = [0,0.5019,0; 1,0,0   ;0,0.7,0.9];
i = 1 ;
for k=[5,10,20]
    DLK_tmp = zeros(1,SAMP);
    for l = 1:SAMP
        DLK_tmp(l)=DLK_func(l_vec(l),k)/k^(2*(l_vec(l)));
    end
    plot(l_vec,DLK_tmp,'color',colors(i,:))
    i = i+1;
    hold on
end
title('Averaged DQN Variance Reduction Coefficient')
grid()
axis([1,MAX_L,0,0.2])
legend('K=5','K=10','K=20')
xlabel('m')
ylabel('D_{K, m}')
% l = 1
% k = 10
% DLK_func(l,k)/k^(2*(l))

==> Figures/variance_between_models/collect_res.py <==
import glob
import os
import numpy as np
import csv, pdb, sys


root, dirs, files = os.walk(os.getcwd()).next()

save_loc = {}
for k in [1,10]:
    tmp_score = os.path.join(os.getcwd(),'avg_reward_k_'+str(k)+'.csv')
    tmp_val = os.path.join(os.getcwd(),'q_val_k_'+str(k)+'.csv')

    try:
        os.remove(tmp_score)
        os.remove(tmp_val)
    except:
        print 'no file'

    save_loc[str(k)+'_score'] = tmp_score
    save_loc[str(k) + '_val'] = tmp_val

for folder in dirs:
    k = folder.split('_')[2]
    read_loc = os.path.join(os.path.join(os.getcwd(),folder),'training_progress.csv')

    score = []
    q_val = []
    with open(read_loc) as csvfile:
        reader = csv.DictReader(csvfile)
        for row in reader:
            score.append((float(row['mean_score'])))
            q_val.append((float(row['mean_q_val'])))

    try:
        f_score = open(save_loc[str(k) + '_score'], 'r')
        f_lines = f_score.readlines()
        f_score = open(save_loc[str(k) + '_score'], 'w')
        for i in range(200):
            if i == 0:
                tmp = f_lines[0].split('\n')[0]
                f_lines[0] = tmp+',mean_score_'+str(len(tmp.split(',')))+'\n'
            else:
                tmp = f_lines[i].split('\n')[0]
                if i < len(score):
                    f_lines[i] = tmp + ','+str(score[i - 1]) +'\n'
                else:
                    f_lines[i] = tmp + ',0' +'\n'
        f_score.writelines(f_lines)

    except:
        f_score = open(save_loc[str(k) + '_score'], 'w')
        for i in range(200):
            if i == 0:
                f_score.writelines('mean_score_0\n')
            else:
                if i < len(score):
                    f_score.write(str(score[i-1])+'\n')
                else:
                    f_score.write(str(0)+'\n')
    f_score.close()


    try:
        f_score = open(save_loc[str(k) + '_val'], 'r')
        f_lines = f_score.readlines()
        f_score = open(save_loc[str(k) + '_val'], 'w')
        for i in range(200):
            if i == 0:

                tmp = f_lines[0].split('\n')[0]
                f_lines[0] = tmp+',mean_q_val_'+str(len(tmp.split(',')))+'\n'
            else:
                tmp = f_lines[i].split('\n')[0]
                if i < len(q_val):
                    f_lines[i] = tmp + ','+str(q_val[i - 1]) +'\n'
                else:
                    f_lines[i] = tmp + ',0' +'\n'
        f_score.writelines(f_lines)

    except:
        f_score = open(save_loc[str(k) + '_val'], 'w')
        for i in range(200):
            if i == 0:
                f_score.writelines('mean_q_val_0\n')
            else:
                if i < len(q_val):
                    f_score.write(str(q_val[i-1])+'\n')
                else:
                    f_score.write(str(0)+'\n')
    f_score.close()



==> Figures/variance_between_models/plot_score.py <==
from scipy.constants.constants import nu2lambda

import matplotlib.pyplot as plt
import csv
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np

import collect_res
save_loc ='avg_reward_comaprsion.pdf'

game_name = 'Breakout'
K = [1,10]
colors_dict= {'1':'green','2':'red','5':'blue','10':'magenta','15':'red'}
pp = PdfPages(save_loc)
plt.figure()

ax = plt.axes()
Dark = 0.90
ax.set_axis_bgcolor((Dark, Dark, Dark))

for k in K:
    file_name = 'avg_reward_k_'+str(k)+'.csv'

    with open(file_name) as csvfile:
        reader = csv.DictReader(csvfile)
        itr = 0
        runs_num = len(reader.next())
        scores = np.zeros(shape=[200,runs_num])
        for row in reader:
            for i in range(runs_num):
                scores[itr,i] = (float(row['mean_score_'+str(i)]))
            itr+=1

    std = np.std(scores,1)

    if k==1:
        _label = 'DQN'
        frames = np.arange(1, 201, 1)
        _alpha =0.15

        # for i in range(runs_num):
        #     plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='-',linewidth=1,
        #              markersize=2,markeredgecolor=colors_dict[str(k)],alpha=0.3)
    else:
        _label = 'Averaged DQN, K='+str(k)
        frames = np.arange(1, 401, 2)
        _alpha = 0.15

    plt.plot(frames,np.average(scores,1),colors_dict[str(k)],linestyle='--',linewidth=1.0,alpha=0.6)

    # #dots
    # for i in range(runs_num):
    #     plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='none',marker='o',linewidth=1,
    #              markersize=2,markeredgecolor=colors_dict[str(k)],alpha=0.3)

    #lines
    for i in range(1,2):
        plt.plot(frames,scores[:,i],colors_dict[str(k)],linestyle='-',linewidth=2,
                 markersize=2,markeredgecolor=colors_dict[str(k)],alpha=0.8,label=_label)

    plt.fill_between(frames,np.average(scores,1)-std,np.average(scores,1)+std,facecolor=colors_dict[str(k)],
                     edgecolor='none',alpha=_alpha)


x1,x2,y1,y2 = plt.axis()

plt.axis((0,120,0,y2))

plt.grid(True)
plt.title(game_name)
plt.xlabel('frames [millions]')
plt.ylabel('Averaged score per episode')
legend = plt.legend(loc='upper left')

frame = legend.get_frame()
frame.set_facecolor('none')
frame.set_edgecolor('none')


plt.savefig(pp, format='pdf')
plt.close()





pp.close()

